Iterative properties of birational rowmotion

We study a birational map associated to any finite poset P. This map is a far-reaching generalization (found by Einstein and Propp) of classical rowmotion, which is a certain permutation of the set of order ideals of P. Classical rowmotion has been studied by various authors (Fon-der-Flaass, Cameron, Brouwer, Schrijver, Striker, Williams and many more) under different guises (Striker-Williams promotion and Panyushev complementation are two examples of maps equivalent to it). In contrast, birational rowmotion is new and has yet to reveal several of its mysteries. In this paper, we prove that birational rowmotion has order p+q on the (p, q)-rectangle poset (i.e., on the product of a p-element chain with a q-element chain); we furthermore compute its orders on some triangle-shaped posets and on a class of posets which we call "skeletal" (this class includes all graded forests). In all cases mentioned, birational rowmotion turns out to have a finite (and explicitly computable) order, a property it does not exhibit for general finite posets (unlike classical rowmotion, which is a permutation of a finite set). Our proof in the case of the rectangle poset uses an idea introduced by Volkov (arXiv:hep-th/0606094) to prove the AA case of the Zamolodchikov periodicity conjecture; in fact, the finite order of birational rowmotion on many posets can be considered an analogue to Zamolodchikov periodicity. We comment on suspected, but so far enigmatic, connections to the theory of root posets. We also make a digression to study classical rowmotion on skeletal posets, since this case has seemingly been overlooked so far.

==> anc/counterex3.tex <==
\documentclass[numbers=enddot,12pt,final,onecolumn,notitlepage]{scrartcl}%
\usepackage[all,cmtip]{xy}
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{framed}
\usepackage{amsmath}
\usepackage{comment}
\usepackage{color}
\usepackage{hyperref}
\usepackage[sc]{mathpazo}
\usepackage[T1]{fontenc}
\usepackage{amsthm}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Saturday, September 05, 2015 23:18:02}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exmp}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\iffalse
\newenvironment{proof}[1][Proof]{\noindent\textbf{#1.} }{\ \rule{0.5em}{0.5em}}
\fi
\voffset=0cm
\hoffset=-0.7cm
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\newcommand{\id}{\operatorname*{id}}
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\begin{document}

\begin{center}
\textbf{Proving infinite orders under birational rowmotion}

Darij Grinberg and Tom Roby, 5 September 2015
\end{center}

In this little note we will sketch the proofs of some claims that have been
left unproven in \cite[\S 20 and \S 21]{grinberg-roby}. These claims have the
form \textquotedblleft$\operatorname*{ord}\left(  R_{P}\right)  =\infty
$\textquotedblright\ for certain posets $P$ (where the notations
$\operatorname*{ord}$ and $R_{P}$ are defined in \cite{grinberg-roby}). While
\cite{grinberg-roby} proves that $\operatorname*{ord}\left(  R_{P}\right)  $
is finite for various kinds of finite posets $P$ (for example,
rectangle-shaped posets, certain triangle-shaped posets, graded forests etc.),
it does not provide any methods for showing that some posets $P$ satisfy
$\operatorname*{ord}\left(  R_{P}\right)  =\infty$. We will achieve this using
a refinement of a tactic that goes back to David Einstein.

\subsection{The \textquotedblleft pedestrian\textquotedblright\ approach: the
tropical semiring}

In the following, we shall be always using the notations defined in
\cite{grinberg-roby}.

Using the results of \cite{grinberg-roby} (specifically, \cite[Proposition
9.7, Theorem 11.5, and Remark 11.8]{grinberg-roby}), it is easy to see that
every graded poset $P$ with $\left\vert P\right\vert \leq4$ satisfies
$\operatorname*{ord}\left(  R_{P}\right)  <\infty$. However, there exists a
$5$-element graded poset $P$ with $\operatorname*{ord}\left(  R_{P}\right)
=\infty$, as witnessed by the following theorem:

\begin{theorem}
\label{thm.5elt}If $\mathbb{K}=\mathbb{Q}$ and if $P$ is the poset $\left\{
x_{1},x_{2},x_{3},x_{4},x_{5}\right\}  $ with relations $x_{1}<x_{3}$,
$x_{1}<x_{4}$, $x_{1}<x_{5}$, $x_{2}<x_{4}$ and $x_{2}<x_{5}$ (this is a
$5$-element $2$-graded poset), then $\operatorname*{ord}\left(  R_{P}\right)
=\infty$.
\end{theorem}

\begin{proof}
[Proof sketch.]Consider this poset $P$, and assume the contrary. Then,
$\operatorname*{ord}\left(  R_{P}\right)  $ is finite. In other words, there
exists a positive integer $L$ such that $R_{P}^{L}=\operatorname*{id}$. Fix
this $L$.

Clearly, $R_{P}^{L}=\operatorname*{id}$ is an identity between
subtraction-free rational functions. Since it holds for $\mathbb{K}%
=\mathbb{Q}$, it must hold for all fields of characteristic $0$%
\ \ \ \ \footnote{Here we are using a standard \textquotedblleft
Zariski-density argument\textquotedblright: If an identity between two
rational functions holds whenever some rational numbers are substituted for
the variables (provided that this substitution does not render any of the
denominators equal to $0$), then this identity holds for all fields of
characteristic $0$.}, and therefore also over all semifields (because we can
always check an identity between subtraction-free rational functions by
multiplying out). In particular, it holds for $\mathbb{K}=\mathbb{T}$, where
$\mathbb{T}$ is the tropical semiring (this is the set $\mathbb{Q}$, with
addition $\left(  x,y\right)  \mapsto\min\left(  x,y\right)  $ and
multiplication $\left(  x,y\right)  \mapsto x+y$). So let us work with
$\mathbb{K}=\mathbb{T}$ in the following.

Let us introduce another notation: If $a,b,c,d,e$ are five elements of
$\mathbb{K}=\mathbb{T}$, then we let $\operatorname*{lab}\left(
a,b,c,d,e\right)  $ mean the $\mathbb{K}$-labelling of $P$ which sends $0$ to
$0$, $x_{1}$ to $a$, $x_{2}$ to $b$, $x_{3}$ to $e$, $x_{4}$ to $d$, $x_{5}$
to $c$, and $1$ to $1$. (Note the weird order of labelling variables!)

I claim that if $n$ and $N$ are positive integers such that $N\geq2n+7$, then%
\begin{equation}
R_{P}^{30}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)  =\operatorname*{lab}\left(  0,-2\left(  n+3\right)  ,-2\left(
n+3\right)  ,-2\left(  n+3\right)  -1,-N\right)  \label{pf.thm.5elt.add.1}%
\end{equation}
(where $0,-2n,-2n-1,-N$, etc. are regarded as elements of $\mathbb{T}$,
because they are elements of $\mathbb{Q}$). Once this is proven, it will
become clear that $R_{P}$ has arbitrarily large orbits (for $\mathbb{K}%
=\mathbb{T}$), which will contradict $R_{P}^{L}=\operatorname*{id}$. This
contradiction will complete the proof.

The proof of (\ref{pf.thm.5elt.add.1}) is a straightforward verification:%
\begin{align*}
R_{P}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)  \right)
&  =\operatorname*{lab}\left(  N,2n+1,0,1,N\right)  ;\\
R_{P}^{2}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  2n+1-N,0,2n+1,2n,0\right)  ;\\
R_{P}^{3}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,1-N,-N,1-N,2n-N+1\right)  ;\\
R_{P}^{4}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  N-2n-1,N,1,0,N-2n-1\right)  ;\\
R_{P}^{5}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,-2n-1,N-2n-2,N-2n-1,0\right)  ;\\
R_{P}^{6}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,2n-N+2,-N+1,-N,0\right)  ;\\
R_{P}^{7}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  2n+2,N,2n+1,2n+2,0\right)  ;\\
R_{P}^{8}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,1-N,1,0,2n+2\right)  ;\\
R_{P}^{9}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  -2n-2,0,-N,-N+1,-2n-2\right)  ;\\
R_{P}^{10}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  N,N-2n-2,N-2n-2,N-2n-3,0\right)  ;\\
R_{P}^{11}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,2n-N+3,0,1,N\right)  ;\\
R_{P}^{12}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  2n-N+3,0,2n-N+3,2n-N+2,-N\right)  ;\\
R_{P}^{13}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  N,1,0,1,2n+3\right)  ;\\
R_{P}^{14}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  -2n-3,0,1,0,N-2n-3\right)  ;\\
R_{P}^{15}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,-2n-3,-2n-4,-2n-3,-N\right)  ;
\end{align*}%
\begin{align*}
R_{P}^{16}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  N,2n+4,1,0,N\right)  ;\\
R_{P}^{17}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  2n-N+4,0,2n+3,2n+4,0\right)  ;\\
R_{P}^{18}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,1-N,1-N,-N,2n-N+4\right)  ;\\
R_{P}^{19}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  N-2n-4,N,0,1,N-2n-4\right)  ;\\
R_{P}^{20}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,-2n-4,N-2n-4,N-2n-5,0\right)  ;\\
R_{P}^{21}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,2n-N+5,-N,1-N,0\right)  ;\\
R_{P}^{22}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  2n+5,N,2n+5,2n+4,0\right)  ;\\
R_{P}^{23}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,1-N,0,1,2n+5\right)  ;\\
R_{P}^{24}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  -2n-5,0,1-N,-N,-2n-5\right)  ;\\
R_{P}^{25}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  N,N-2n-5,N-2n-6,N-2n-5,0\right)  ;\\
R_{P}^{26}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,2n-N+6,1,0,N\right)  ;\\
R_{P}^{27}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  2n-N+6,0,2n-N+5,2n-N+6,-N\right)  ;\\
R_{P}^{28}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  N,1,1,0,2n+6\right)  ;\\
R_{P}^{29}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  -2n-6,0,0,1,N-2n-6\right)  ;\\
R_{P}^{30}\left(  \operatorname*{lab}\left(  0,-2n,-2n,-2n-1,-N\right)
\right)   &  =\operatorname*{lab}\left(  0,-2n-6,-2n-6,-2n-7,-N\right) \\
&  =\operatorname*{lab}\left(  0,-2\left(  n+3\right)  ,-2\left(  n+3\right)
,-2\left(  n+3\right)  -1,-N\right)  .
\end{align*}


This proves (\ref{pf.thm.5elt.add.1}), and with it Theorem \ref{thm.5elt}.
\end{proof}

\subsection{A better approach: lexicographic semirings}

Our above proof of Theorem \ref{thm.5elt} used an idea of David Einstein (who
used it in different contexts), which can be summarized as follows: To prove
that a certain subtraction-free rational map has infinite order, set the
ground \textquotedblleft field\textquotedblright\ $\mathbb{K}$ to $\mathbb{T}%
$, and find a $\mathbb{K}$-labelling $f$ of $P$ which behaves
\textquotedblleft quasi-periodically\textquotedblright\ under birational
rowmotion (i.e., for some positive integer $N$, the $\mathbb{K}$-labelling
$R_{P}^{N}\left(  f\right)  $ has a relatively simple form which is close to
that of $f$ but different, and which allows us to easily see that the
$\mathbb{K}$-labellings $R_{P}^{kN}\left(  f\right)  $ for $k=0,1,2,\ldots$
are pairwise distinct), which immediately shows that the orbit of $f$ under
$R$ is infinite. However, besides this cunning idea, the proof relied on some
hours of computer experimentation (in order to guess the right $\mathbb{K}%
$-labelling $f$ of $P$) and on a lot of tiresome manual verifications (which
could, in principle, be algorithmized and be done by the computer, but which
do not lend themselves trivially to immediate mechanization). However, we have
found that at least the manual verifications can be avoided (and the educated
guessing slightly simplified) if we replace the tropical semiring $\mathbb{T}$
by a multivariate version thereof, which we call a \textit{lexicographic
semiring} (although it is a tropical semiring as well -- just not of
$\mathbb{Q}$ anymore). We shall not reprove Theorem \ref{thm.5elt} using this
new method, but rather prove three other results with it.

We begin with a definition:

\begin{definition}
In the following, all additive monoids are required to be abelian.

Given a totally ordered cancellative additive monoid $R$ and a nonnegative
integer $n$, we define the \textit{lexicographic semiring of degree }%
$n$\textit{ over }$R$ as the set $R^{n}\cup\{+\infty\}$ equipped with the
following semiring structure: We order $R^{n}$ lexicographically, and extend
this to an ordering of $R^{n}\cup\{+\infty\}$ by making $+\infty$ bigger than
everything else. We define the addition $\oplus$ and the multiplication
$\odot$ on our lexicographic semiring by%
\[
a\oplus b=\min\left\{  a,b\right\}  ,\ \ \ \ \ \ \ \ \ \ a\odot b=a+b
\]
(where the minimum is with respect to the extended lexicographic order, and
the sum $a+b$ is componentwise). The element $+\infty$ becomes the zero of
this semiring, and the $n$-tuple $\left(  \underbrace{0,0,\ldots,0}_{n\text{
times}}\right)  $ formed out of the neutral element of the monoid $R$ becomes
the unity of this semiring.

We denote the lexicographic semiring of degree $n$ over $R$ by
$\operatorname*{Lex}_{n}(R)$. We can turn it into a totally ordered
commutative semiring by defining its order to be the \textbf{reverse} of the
(extended) lexicographic order; all elements of $\operatorname*{Lex}%
\nolimits_{n}(R)$ are then $\geq+\infty$. Note that no element of
$\operatorname*{Lex}\nolimits_{n}(R)$ other than $+\infty$ has an additive inverse.

When the monoid $R$ is a group, $\operatorname*{Lex}\nolimits_{n}(R)$ is a semifield.

The ordered semiring $\operatorname*{Lex}\nolimits_{n}(R)$ has a distinguished
$n$-tuple of elements, which we call $e_{1},e_{2},\ldots,e_{n}$, and which are
defined as follows: For every $i\in\left\{  1,2,\ldots,n\right\}  $, we let
$e_{i}$ be the $n$-tuple $\left(  0,0,\ldots,0,1,0,0,\ldots,0\right)  $ with
the $1$ at the $i$-th position. When $R=\mathbb{Z}$ (as additive group), these
elements $e_{1},e_{2},\ldots,e_{n}$ have the following universal property: If
$B$ is any totally ordered commutative semiring satisfying $b+c=\max\{b,c\}$
for all $b,c\in B$, and if $b_{1},b_{2},\ldots,b_{n}$ are $n$ multiplicatively
invertible elements of $B$ satisfying%
\[
b_{i}<b_{i+1}^{N}\ \ \ \ \ \ \ \ \ \ \text{for all }i\in\left\{
1,2,\ldots,n-1\right\}  \text{ and }N\in\mathbb{N},
\]
then there exists a unique semiring homomorphism $\operatorname*{Lex}%
\nolimits_{n}\left(  \mathbb{Z}\right)  \rightarrow B$ sending each $e_{i}$ to
$b_{i}$. This semiring homomorphism is (automatically) order-preserving. (The
intuition behind this is that computing in $\operatorname*{Lex}\nolimits_{n}%
(R)$ models working with piecewise linear functions in $n$ variables, each of
which is much larger than the next.)

The semiring $\operatorname*{Lex}\nolimits_{n}(R)$ generalizes both the
tropical semiring (obtained for $n=1$) and the Boolean semiring (obtained for
$n=0$). However, $\operatorname*{Lex}\nolimits_{n}\left(  R\right)  $ is also
a particular case of the tropical semiring. In fact, $R^{n}$ with the
lexicographic order is a totally ordered additive monoid, and its tropical
semiring $\mathbb{T}\left(  R^{n}\right)  $ is canonically isomorphic to
$\operatorname*{Lex}\nolimits_{n}\left(  R\right)  $ (by the obvious map).
\end{definition}

We shall also use the following result from \cite[\S 7]{grinberg-roby}%
:\footnote{We are using the notations of \cite[\S 7 and \S 9]{grinberg-roby}.}

\begin{proposition}
\label{prop.ord-projord}Let $n\in\mathbb{N}$. Let $\mathbb{K}$ be a field. Let
$P$ be an $n$-graded poset. Then, $\operatorname*{ord}\left(  R_{P}\right)
=\operatorname{lcm}\left(  n+1,\operatorname*{ord}\left(  \overline{R}%
_{P}\right)  \right)  $. (Recall that $\operatorname{lcm}\left(
n+1,\infty\right)  $ is to be understood as $\infty$.)
\end{proposition}

Furthermore, we recall two results from \cite[\S 9]{grinberg-roby}:

\begin{proposition}
\label{prop.Bk.ord}Let $n\in\mathbb{N}$. Let $P$ be an $n$-graded poset. Let
$\mathbb{K}$ be a field.

\textbf{(a)} We have $\operatorname*{ord}\left(  \overline{R}_{B_{1}P}\right)
=\operatorname*{ord}\left(  \overline{R}_{P}\right)  $.

\textbf{(b)} For every integer $k>1$, we have $\operatorname*{ord}\left(
\overline{R}_{B_{k}P}\right)  =\operatorname{lcm}\left(  2,\operatorname*{ord}%
\left(  \overline{R}_{P}\right)  \right)  $.
\end{proposition}

\begin{proposition}
\label{prop.B'k.ord}Let $n\in\mathbb{N}$. Let $P$ be an $n$-graded poset. Let
$\mathbb{K}$ be a field.

\textbf{(a)} We have $\operatorname*{ord}\left(  \overline{R}_{B_{1}^{\prime
}P}\right)  =\operatorname*{ord}\left(  \overline{R}_{P}\right)  $.

\textbf{(b)} For every integer $k>1$, we have $\operatorname*{ord}\left(
\overline{R}_{B_{k}^{\prime}P}\right)  =\operatorname{lcm}\left(
2,\operatorname*{ord}\left(  \overline{R}_{P}\right)  \right)  $.
\end{proposition}

\begin{corollary}
\label{cor.Bk.fin}Let $n\in\mathbb{N}$. Let $P$ be an $n$-graded poset. Let
$\mathbb{K}$ be a field.

\textbf{(a)} If $\operatorname*{ord}\left(  R_{B_{1}P}\right)  $ is finite,
then $\operatorname*{ord}\left(  R_{P}\right)  $ is finite.

\textbf{(b)} If $\operatorname*{ord}\left(  R_{B_{1}^{\prime}P}\right)  $ is
finite, then $\operatorname*{ord}\left(  R_{P}\right)  $ is finite.
\end{corollary}

\begin{proof}
[Proof of Corollary \ref{cor.Bk.fin}.] \textbf{(a)} Assume that
$\operatorname*{ord}\left(  R_{B_{1}P}\right)  $ is finite. The poset $B_{1}P$
is $\left(  n+1\right)  $-graded, and thus Proposition \ref{prop.ord-projord}
(applied to $B_{1}P$ and $n+1$ instead of $P$ and $n$) yields
$\operatorname*{ord}\left(  R_{B_{1}P}\right)  =\operatorname{lcm}\left(
\left(  n+1\right)  +1,\operatorname*{ord}\left(  \overline{R}_{B_{1}%
P}\right)  \right)  $. Thus, $\operatorname{lcm}\left(  \left(  n+1\right)
+1,\operatorname*{ord}\left(  \overline{R}_{B_{1}P}\right)  \right)  $ is
finite (since $\operatorname*{ord}\left(  R_{B_{1}P}\right)  $ is finite).
Hence, $\operatorname*{ord}\left(  \overline{R}_{B_{1}P}\right)  $ is finite
(since $\operatorname*{ord}\left(  \overline{R}_{B_{1}P}\right)
\mid\operatorname{lcm}\left(  \left(  n+1\right)  +1,\operatorname*{ord}%
\left(  \overline{R}_{B_{1}P}\right)  \right)  $). But Proposition
\ref{prop.Bk.ord} \textbf{(a)} yields $\operatorname*{ord}\left(  \overline
{R}_{B_{1}P}\right)  =\operatorname*{ord}\left(  \overline{R}_{P}\right)  $.
Thus, $\operatorname*{ord}\left(  \overline{R}_{P}\right)  $ is finite (since
$\operatorname*{ord}\left(  \overline{R}_{B_{1}P}\right)  $ is finite).

But Proposition \ref{prop.ord-projord} yields $\operatorname*{ord}\left(
R_{P}\right)  =\operatorname{lcm}\left(  n+1,\operatorname*{ord}\left(
\overline{R}_{P}\right)  \right)  $. Hence, $\operatorname*{ord}\left(
R_{P}\right)  $ is finite (since $\operatorname*{ord}\left(  \overline{R}%
_{P}\right)  $ is finite). This proves Corollary \ref{cor.Bk.fin} \textbf{(a)}.

\textbf{(b)} The proof of Corollary \ref{cor.Bk.fin} \textbf{(b)} is analogous
to that of Corollary \ref{cor.Bk.fin} \textbf{(a)} (but we now need
Proposition \ref{prop.B'k.ord} instead of Proposition \ref{prop.Bk.ord}).
\end{proof}

Now, we claim the following:

\begin{theorem}
Let $\left[  2\right]  $ denote the $2$-element chain (i.e., the poset
$\left\{  x,y\right\}  $ with $x<y$). If $\mathbb{K}=\mathbb{Q}$ and if $P$ is
the poset $\left[  2\right]  \times\left[  2\right]  \times\left[  2\right]  $
(a direct product of three $2$-element chains), then  $\operatorname*{ord}%
\left(  R_{P}\right)  =\infty$.
\end{theorem}

\begin{proof}
[Proof sketch.]Consider this poset $P$, and assume the contrary. Then,
$\operatorname*{ord}\left(  R_{P}\right)  $ is finite.

Let $U$ be the poset whose ground set is a $6$-element set $\left\{
x_{1},x_{2},x_{3},x_{4},x_{5},x_{6}\right\}  $ and whose relations are given
by
\[
x_{i}<x_{j}\ \ \ \ \ \ \ \ \ \ \text{for all }i\in\left\{  1,2,3\right\}
\text{ and }j\in\left\{  4,5,6\right\}  \text{ satisfying }j\neq i+3.
\]
Then, the poset $U$ is $2$-graded, so that the poset $B_{1}^{\prime}U$ is
$3$-graded. It is easy to see that $B_{1}\left(  B_{1}^{\prime}U\right)  \cong
P$ in the notation of \cite[\S 9]{grinberg-roby}. Thus, $\operatorname*{ord}%
\left(  R_{B_{1}\left(  B_{1}^{\prime}U\right)  }\right)  =\operatorname*{ord}%
\left(  R_{P}\right)  $ is finite. Hence, Corollary \ref{cor.Bk.fin}
\textbf{(a)} (applied to $B_{1}^{\prime}U$ and $3$ instead of $P$ and $n$)
shows that $\operatorname*{ord}\left(  R_{B_{1}^{\prime}U}\right)  $ is
finite. Therefore, Corollary \ref{cor.Bk.fin} \textbf{(b)} (applied to $U$ and
$2$ instead of $P$ and $n$) shows that $\operatorname*{ord}\left(
R_{U}\right)  $ is finite as well. In other words, there exists a positive
integer $L$ such that $R_{U}^{L}=\operatorname*{id}$. Fix this $L$.

Clearly, $R_{U}^{L}=\operatorname*{id}$ is an identity between
subtraction-free rational functions. Since it holds for $\mathbb{K}%
=\mathbb{Q}$, it must hold for all fields of characteristic $0$ (by a
\textquotedblleft Zariski-density argument\textquotedblright) and therefore
also over all semifields (because we can always check an identity between
subtraction-free rational functions by multiplying out). In particular, it
holds for the semifield $\operatorname*{Lex}\nolimits_{3}\left(
\mathbb{Z}\right)  $ (we know that this is a semifield because $\mathbb{Z}$ is
a group). So we have $R_{U}^{L}=\operatorname*{id}$ over the semifield
$\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  $.

Consider the distinguished elements $e_{1},e_{2},e_{3}$ of
$\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  $. Let also
$\mathbf{1}$ denote the unity of $\operatorname*{Lex}\nolimits_{3}\left(
\mathbb{Z}\right)  $, which is $\left(  0,0,0\right)  $. In the following, for
any $\left(  a_{1},a_{2},a_{3},a_{4},a_{5},a_{6}\right)  \in
\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  ^{6}$, let
$\operatorname*{lab}\left(  a_{1},a_{2},a_{3},a_{4},a_{5},a_{6}\right)  $ mean
the labelling of $U$ which sends $0$ and $1$ to $\mathbf{1}$ and which sends
each $x_{i}$ to $a_{i}$. Then, direct calculations (using Sage and the
isomorphism $\operatorname*{Lex}\nolimits_{n}\left(  R\right)  \cong%
\mathbb{T}\left(  R^{n}\right)  $\ \ \ \ \footnote{Here is an example Sage
session that verifies this claim (using Sage patch \#15592):
\par
\texttt{sage: Z3 = ZZ\symbol{94}3}
\par
\texttt{sage: L = TropicalSemiring(Z3)}
\par
\texttt{sage: a = L(Z3((1,0,0)))}
\par
\texttt{sage: b = L(Z3((0,1,0)))}
\par
\texttt{sage: c = L(Z3((0,0,1)))}
\par
\texttt{sage: o = L.one()}
\par
\texttt{sage: P = Poset(\{1: [5,6], 2: [4,6], 3: [4,5]\})}
\par
\texttt{sage: p = (L, \{1: c**2, 2: o, 3: c, 4: b, 5: o, 6: a\}, o, o); p}
\par
\texttt{(Tropical semiring over Ambient free module of rank 3 over the
principal ideal domain Integer Ring,}
\par
\texttt{ \{1: (0, 0, 2),}
\par
\texttt{ 2: (0, 0, 0),}
\par
\texttt{ 3: (0, 0, 1),}
\par
\texttt{ 4: (0, 1, 0),}
\par
\texttt{ 5: (0, 0, 0),}
\par
\texttt{ 6: (1, 0, 0)\},}
\par
\texttt{ (0, 0, 0),}
\par
\texttt{ (0, 0, 0))}
\par
\texttt{sage: for i in range(30):}
\par
\texttt{ p = P.birational\_rowmotion(p)}
\par
\texttt{....: }
\par
\texttt{sage: p}
\par
\texttt{(Tropical semiring over Ambient free module of rank 3 over the
principal ideal domain Integer Ring,}
\par
\texttt{ \{1: (0, 0, 2),}
\par
\texttt{ 2: (0, 0, 0),}
\par
\texttt{ 3: (0, 0, 1),}
\par
\texttt{ 4: (0, 1, -12),}
\par
\texttt{ 5: (0, 0, 0),}
\par
\texttt{ 6: (1, 0, 0)\},}
\par
\texttt{ (0, 0, 0),}
\par
\texttt{ (0, 0, 0))}}) show that%
\begin{equation}
R_{U}^{30}\left(  \operatorname*{lab}\left(  e_{3}^{2},\mathbf{1},e_{3}%
,e_{2},\mathbf{1},e_{1}\right)  \right)  =\operatorname*{lab}\left(  e_{3}%
^{2},\mathbf{1},e_{3},\dfrac{e_{2}}{e_{3}^{12}},\mathbf{1},e_{1}\right)  .
\label{add.0}%
\end{equation}


Now, we claim that every nonnegative integer $N$ satisfies%
\begin{equation}
R_{U}^{30}\left(  \operatorname*{lab}\left(  e_{3}^{2},\mathbf{1},e_{3}%
,\dfrac{e_{2}}{e_{3}^{12N}},\mathbf{1},e_{1}\right)  \right)
=\operatorname*{lab}\left(  e_{3}^{2},\mathbf{1},e_{3},\dfrac{e_{2}}%
{e_{3}^{12\left(  N+1\right)  }},\mathbf{1},e_{1}\right)  . \label{add.1}%
\end{equation}
Once this is proven, it will become clear that $R_{U}$ has an infinite orbit
(formed by at least the elements $\operatorname*{lab}\left(  e_{3}%
^{2},\mathbf{1},e_{3},\dfrac{e_{2}}{e_{3}^{12N}},\mathbf{1},e_{1}\right)  $
for each $N\in\mathbb{N}$), contradicting $R_{U}^{L}=\operatorname*{id}$ and
thus completing the proof.

In order to prove (\ref{add.1}), we recall the universal property of
$\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  $. Applying this
property to $B=\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  $,
$b_{1}=e_{1}$, $b_{2}=\dfrac{e_{2}}{e_{3}^{12N}}$ and $b_{3}=e_{3}$, we
conclude that there exists a unique semiring homomorphism $\operatorname*{Lex}%
\nolimits_{3}\left(  \mathbb{Z}\right)  \rightarrow\operatorname*{Lex}%
\nolimits_{3}\left(  \mathbb{Z}\right)  $ sending $e_{1}$ to $e_{1}$, $e_{2}$
to $\dfrac{e_{2}}{e_{3}^{12N}}$ and $e_{3}$ to $e_{3}$. Applying this
homomorphism to (\ref{add.0}), we get (\ref{add.1}). The proof is thus complete.
\end{proof}

Similarly we can show:

\begin{theorem}
If $\mathbb{K}=\mathbb{Q}$ and if $P$ is the \textquotedblleft chain-link
fence\textquotedblright\ poset $/\backslash/\backslash/\backslash$ (that is,
the subposet $\left\{  \left(  i,k\right)  \in\operatorname*{Rect}%
\left(  4,4\right)  \ \mid\ 5\leq i+k\leq6\right\}  $ of $\operatorname*{Rect}%
\left(  4,4\right)  $), then $\operatorname*{ord}\left(  R_{P}\right)
=\infty$.
\end{theorem}

\begin{proof}
[Proof sketch.]Consider this poset $P$, and assume the contrary. We can
describe the poset $P$ as the poset with $7$ elements $x_{1},x_{2},x_{3}%
,x_{4},x_{5},x_{6},x_{7}$ and relations $x_{1}<x_{5},\ x_{2}<x_{5}%
,\ x_{2}<x_{6},\ x_{3}<x_{6},\ x_{3}<x_{7},\ x_{4}<x_{7}$. Consider the
distinguished elements $e_{1},e_{2},e_{3}$ of $\operatorname*{Lex}%
\nolimits_{3}\left(  \mathbb{Z}\right)  $. Let also $\mathbf{1}$ denote the
unity of $\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  $, which
is $\left(  0,0,0\right)  $. In the following, for any $\left(  a_{1}%
,a_{2},a_{3},a_{4},a_{5},a_{6},a_{7}\right)  \in\operatorname*{Lex}%
\nolimits_{3}\left(  \mathbb{Z}\right)  ^{7}$, let $\operatorname*{lab}\left(
a_{1},a_{2},a_{3},a_{4},a_{5},a_{6}\right)  $ mean the labelling of $P$ which
sends $0$ and $1$ to $\mathbf{1}$ and which sends each $x_{i}$ to $a_{i}$.
Then, direct calculations (using Sage and the isomorphism $\operatorname*{Lex}%
\nolimits_{n}\left(  R\right)  \cong\mathbb{T}\left(  R^{n}\right)
$\ \ \ \ \footnote{Here is an example Sage session that verifies this claim
(using Sage patch \#15592):
\par
\texttt{sage: Z3 = ZZ\symbol{94}3}
\par
\texttt{sage: L = TropicalSemiring(Z3)}
\par
\texttt{sage: a = L(Z3((1,0,0)))}
\par
\texttt{sage: b = L(Z3((0,1,0)))}
\par
\texttt{sage: c = L(Z3((0,0,1)))}
\par
\texttt{sage: o = L.one()}
\par
\texttt{sage: P = Poset(\{1: [5], 2: [5,6], 3: [6,7], 4: [7]\})}
\par
\texttt{sage: p = (L, \{1: c\symbol{94}(-2), 2: c\symbol{94}(-1), 3:
b\symbol{94}(-1), 4: b\symbol{94}(-1), 5: c\symbol{94}(-1), 6: c/b, 7:
a\symbol{94}(-1)\}, o, o); p}
\par
\texttt{(Tropical semiring over Ambient free module of rank 3 over the
principal ideal domain Integer Ring,}
\par
\texttt{ \{1: (0, 0, -2),}
\par
\texttt{ 2: (0, 0, -1),}
\par
\texttt{ 3: (0, -1, 0),}
\par
\texttt{ 4: (0, -1, 0),}
\par
\texttt{ 5: (0, 0, -1),}
\par
\texttt{ 6: (0, -1, 1),}
\par
\texttt{ 7: (-1, 0, 0)\},}
\par
\texttt{ (0, 0, 0),}
\par
\texttt{ (0, 0, 0))}
\par
\texttt{sage: for i in range(42): p = P.birational\_rowmotion(p)}
\par
\texttt{sage: p}
\par
\texttt{(Tropical semiring over Ambient free module of rank 3 over the
principal ideal domain Integer Ring,}
\par
\texttt{ \{1: (0, 0, -2),}
\par
\texttt{ 2: (0, 0, -1),}
\par
\texttt{ 3: (0, -1, -6),}
\par
\texttt{ 4: (0, -1, -6),}
\par
\texttt{ 5: (0, 0, -1),}
\par
\texttt{ 6: (0, -1, -5),}
\par
\texttt{ 7: (-1, 0, 0)\},}
\par
\texttt{ (0, 0, 0),}
\par
\texttt{ (0, 0, 0))}}) show that%
\begin{align*}
&  R_{P}^{42}\left(  \operatorname*{lab}\left(  e_{3}^{-2},e_{3}^{-1}%
,e_{2}^{-1},e_{2}^{-1},e_{3}^{-1},e_{3}e_{2}^{-1},e_{1}^{-1}\right)  \right)
\\
&  =\operatorname*{lab}\left(  e_{3}^{-2},e_{3}^{-1},\left(  e_{2}e_{3}%
^{6}\right)  ^{-1},\left(  e_{2}e_{3}^{6}\right)  ^{-1},e_{3}^{-1}%
,e_{3}\left(  e_{2}e_{3}^{6}\right)  ^{-1},e_{1}^{-1}\right)  .
\end{align*}
The proof can now be completed as the previous one.
\end{proof}

A similar argument shows:

\begin{theorem}
Let us use the notations from \cite{grinberg-roby} and the notations from
\cite[Definition 3.4]{striker-williams}. Let $P$ be the poset $\Phi^{+}\left(
D_{4}\right)  $. Then, $\operatorname*{ord}\left(  R_{P}\right)  =\infty$.
\end{theorem}

\begin{proof}
[Proof sketch.]Assume the contrary. Then, $\operatorname*{ord}\left(
R_{P}\right)  $ is finite.

Let $U$ be the poset whose ground set is a $10$-element set $\left\{
x_{1},x_{2},x_{3},x_{4},x_{5},x_{6},x_{7},x_{8},x_{9},x_{10}\right\}  $ and
whose relations are given by%
\begin{align*}
x_{1} &  <x_{4},\ \ \ \ \ \ \ \ \ \ x_{2}<x_{5},\ \ \ \ \ \ \ \ \ \ x_{3}%
<x_{4},\ \ \ \ \ \ \ \ \ \ x_{3}<x_{5},\ \ \ \ \ \ \ \ \ \ x_{3}<x_{8},\\
x_{4} &  <x_{6},\ \ \ \ \ \ \ \ \ \ x_{4}<x_{10},\ \ \ \ \ \ \ \ \ \ x_{5}%
<x_{6},\ \ \ \ \ \ \ \ \ \ x_{5}<x_{9},\ \ \ \ \ \ \ \ \ \ x_{7}<x_{8},\\
x_{8} &  <x_{9},\ \ \ \ \ \ \ \ \ \ x_{8}<x_{10}.
\end{align*}
Then, the poset $U$ is $3$-graded, so that the poset $B_{1}U$ is $4$-graded.
It is easy to see that $B_{1}\left(  B_{1}U\right)  \cong P$.  Thus,
$\operatorname*{ord}\left(  R_{B_{1}\left(  B_{1}U\right)  }\right)
=\operatorname*{ord}\left(  R_{P}\right)  $ is finite. Hence, Corollary
\ref{cor.Bk.fin} \textbf{(a)} (applied to $B_{1}U$ and $4$ instead of $P$ and
$n$) shows that $\operatorname*{ord}\left(  R_{B_{1}U}\right)  $ is finite.
Therefore, Corollary \ref{cor.Bk.fin} \textbf{(a)} (applied to $U$ and $3$
instead of $P$ and $n$) shows that $\operatorname*{ord}\left(  R_{U}\right)  $
is finite as well. In other words, there exists a positive integer $L$ such
that $R_{U}^{L}=\operatorname*{id}$. Fix this $L$.

Clearly, $R_{U}^{L}=\operatorname*{id}$ is an identity between
subtraction-free rational functions. Since it holds for $\mathbb{K}%
=\mathbb{Q}$, it must hold for all fields of characteristic $0$ (by
\textquotedblleft Zariski-density arguments\textquotedblright) and therefore
also over all semifields (because we can always check an identity between
subtraction-free rational functions by multiplying out). In particular, it
holds for the semifield $\operatorname*{Lex}\nolimits_{3}\left(
\mathbb{Z}\right)  $ (we know that this is a semifield because $\mathbb{Z}$ is
a group). So we have $R_{U}^{L}=\operatorname*{id}$ over the semifield
$\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  $.

Consider the distinguished elements $e_{1},e_{2},e_{3}$ of
$\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  $. Let also
$\mathbf{1}$ denote the unity of $\operatorname*{Lex}\nolimits_{3}\left(
\mathbb{Z}\right)  $, which is $\left(  0,0,0\right)  $. In the following, for
any $\left(  a_{1},a_{2},a_{3},a_{4},a_{5},a_{6},a_{7},a_{8},a_{9}%
,a_{10}\right)  \in\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)
^{10}$, let $\operatorname*{lab}\left(  a_{1},a_{2},a_{3},a_{4},a_{5}%
,a_{6},a_{7},a_{8},a_{9},a_{10}\right)  $ mean the labelling of $U$ which
sends $0$ and $1$ to $\mathbf{1}$ and which sends each $x_{i}$ to $a_{i}$.
Then, direct calculations (using Sage and the isomorphism $\operatorname*{Lex}%
\nolimits_{n}\left(  R\right)  \cong\mathbb{T}\left(  R^{n}\right)
$\ \ \ \ \footnote{Here is an example Sage session that verifies this claim
(using Sage patch \#15592):
\par
\texttt{sage: Z3 = ZZ\symbol{94}3}
\par
\texttt{sage: L = TropicalSemiring(Z3)}
\par
\texttt{sage: a = L(Z3((1,0,0)))}
\par
\texttt{sage: b = L(Z3((0,1,0)))}
\par
\texttt{sage: c = L(Z3((0,0,1)))}
\par
\texttt{sage: o = L.one()}
\par
\texttt{sage: P = Poset(\{1: [4], 2: [5], 3: [4,5,8], 4: [6,10], 5: [6,9], 7:
[8], 8: [9,10]\})}
\par
\texttt{sage: p = (L, \{1: o, 2: a * (c**3), 3: a, 4: c**(-1), 5: b * (c**2),
6: c**(-1), 7: a * (c**6), 8: b, 9: b * c, 10: o\}, o, o); p}
\par
\texttt{(Tropical semiring over Ambient free module of rank 3 over the
principal ideal domain Integer Ring,}
\par
\texttt{ \{1: (0, 0, 0),}
\par
\texttt{ 2: (1, 0, 3),}
\par
\texttt{ 3: (1, 0, 0),}
\par
\texttt{ 4: (0, 0, -1),}
\par
\texttt{ 5: (0, 1, 2),}
\par
\texttt{ 6: (0, 0, -1),}
\par
\texttt{ 7: (1, 0, 6),}
\par
\texttt{ 8: (0, 1, 0),}
\par
\texttt{ 9: (0, 1, 1),}
\par
\texttt{ 10: (0, 0, 0)\},}
\par
\texttt{ (0, 0, 0),}
\par
\texttt{ (0, 0, 0))}
\par
\texttt{sage: for i in range(48):}
\par
\texttt{ p = P.birational\_rowmotion(p)}
\par
\texttt{....: }
\par
\texttt{sage: p}
\par
\texttt{(Tropical semiring over Ambient free module of rank 3 over the
principal ideal domain Integer Ring,}
\par
\texttt{ \{1: (0, 0, 0),}
\par
\texttt{ 2: (1, 0, 3),}
\par
\texttt{ 3: (1, 0, 0),}
\par
\texttt{ 4: (0, 0, -1),}
\par
\texttt{ 5: (0, 1, 3),}
\par
\texttt{ 6: (0, 0, -1),}
\par
\texttt{ 7: (1, 0, 6),}
\par
\texttt{ 8: (0, 1, 1),}
\par
\texttt{ 9: (0, 1, 2),}
\par
\texttt{ 10: (0, 0, 0)\},}
\par
\texttt{ (0, 0, 0),}
\par
\texttt{ (0, 0, 0))}}) show that%
\begin{align}
&  R_{U}^{48}\left(  \operatorname*{lab}\left(  \mathbf{1},e_{1}e_{3}%
^{3},e_{1},e_{3}^{-1},e_{2}e_{3}^{2},e_{3}^{-1},e_{1}e_{3}^{6},e_{2}%
,e_{2}e_{3},\mathbf{1}\right)  \right) \nonumber\\
&  =\operatorname*{lab}\left(  \mathbf{1},e_{1}e_{3}^{3},e_{1},e_{3}%
^{-1},e_{2}e_{3}^{3},e_{3}^{-1},e_{1}e_{3}^{6},e_{2}e_{3},e_{2}e_{3}%
^{2},\mathbf{1}\right)  . \label{adda.1}%
\end{align}


Now, we claim that every nonnegative integer $N$ satisfies%
\begin{align}
&  R_{U}^{48}\left(  \operatorname*{lab}\left(  \mathbf{1},e_{1}e_{3}%
^{3},e_{1},e_{3}^{-1},e_{2}e_{3}^{N+2},e_{3}^{-1},e_{1}e_{3}^{6},e_{2}%
e_{3}^{N},e_{2}e_{3}^{N+1},\mathbf{1}\right)  \right) \nonumber\\
&  =\operatorname*{lab}\left(  \mathbf{1},e_{1}e_{3}^{3},e_{1},e_{3}%
^{-1},e_{2}e_{3}^{N+3},e_{3}^{-1},e_{1}e_{3}^{6},e_{2}e_{3}^{N+1},e_{2}%
e_{3}^{N+2},\mathbf{1}\right)  . \label{adda.2}%
\end{align}
Once this is proven, it will become clear that $R_{U}$ has an infinite orbit
(formed by at least the elements $\operatorname*{lab}\left(  \mathbf{1}%
,e_{1}e_{3}^{3},e_{1},e_{3}^{-1},e_{2}e_{3}^{N+2},e_{3}^{-1},e_{1}e_{3}%
^{6},e_{2}e_{3}^{N},e_{2}e_{3}^{N+1},\mathbf{1}\right)  $ for each
$N\in\mathbb{N}$), contradicting $R_{U}^{L}=\operatorname*{id}$ and thus
completing the proof.

In order to prove (\ref{adda.2}), we recall the universal property of
$\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  $. Applying this
property to $B=\operatorname*{Lex}\nolimits_{3}\left(  \mathbb{Z}\right)  $,
$b_{1}=e_{1}$, $b_{2}=e_{2}e_{3}^{N}$ and $b_{3}=e_{3}$, we conclude that
there exists a unique semiring homomorphism $\operatorname*{Lex}%
\nolimits_{3}\left(  \mathbb{Z}\right)  \rightarrow\operatorname*{Lex}%
\nolimits_{3}\left(  \mathbb{Z}\right)  $ sending $e_{1}$ to $e_{1}$, $e_{2}$
to $e_{2}e_{3}^{N}$ and $e_{3}$ to $e_{3}$. Applying this homomorphism to
(\ref{adda.1}), we get (\ref{adda.2}). The proof is thus complete.
\end{proof}

\begin{thebibliography}{999999}                                                                                           %


\bibitem[GrRo14]{grinberg-roby}Darij Grinberg, Tom Roby, \textit{Iterative
properties of birational rowmotion}, version 8.0,
\href{http://arxiv.org/abs/1402.6178v8}{arXiv:1402.6178v8}.\newline Also
available on the first author's website:
\url{https://www.cip.ifi.lmu.de/~grinberg/algebra/skeletal.pdf}

\bibitem[StWi11]{striker-williams}Jessica Striker, Nathan Williams,
\textit{Promotion and Rowmotion}, European Journal of Combinatorics 33 (2012),
pp. 1919--1942, DOI 10.1016/j.ejc.2012.05.003.\newline%
\url{http://www.sciencedirect.com/science/article/pii/S0195669812000972}
\newline Also available as arXiv:1108.1172v3.\newline%
\url{http://arxiv.org/abs/1108.1172v3}
\end{thebibliography}


\end{document}

==> anc/e-jc.sty <==
%% Simple style-file for the Electronic Journal of Combinatorics
%% Version for on-line viewing
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\setlength{\textwidth}{6.3in}
\setlength{\textheight}{8.7in}
\setlength{\topmargin}{0pt}
\setlength{\headsep}{0pt}
\setlength{\headheight}{0pt}
\setlength{\oddsidemargin}{0pt}
\setlength{\evensidemargin}{0pt}

\usepackage[utf8]{inputenc}

\usepackage{amssymb}
\renewcommand{\geq}{\geqslant}
\renewcommand{\leq}{\leqslant}
\renewcommand{\ge}{\geqslant}
\renewcommand{\le}{\leqslant}


\newenvironment{corrigendum}[1]%
{\clearpage\newpage\section*{Corrigendum -- submitted #1}}{}

\def\reusenumber#1#2{\setcounter{#1}{#2}\addtocounter{#1}{-1}}

\def\specs#1#2#3{\def\papno{#1}\def\volno{#2}\def\volyear{#3}}
\ifx\volno\undefined\def\volno{}\fi
\ifx\volyear\undefined\def\volyear{}\fi
\ifx\papno\undefined\def\papno{}\fi
\def\dateline#1#2{{\small Submitted: #1; Accepted: #2; Published: XX}}
%\def\dateline#1#2#3{{\small Submitted: #1; Accepted: #2; Published: #3}}

\newfont{\footsc}{cmcsc10 at 8truept}
\newfont{\footbf}{cmbx10 at 8truept}
\newfont{\footrm}{cmr10 at 10truept}
\renewcommand{\ps@plain}{%
\renewcommand{\@oddfoot}{\footsc preprint version
  {\footbf\volno} \hfil\footrm\thepage}}
\pagestyle{plain}


%%%  Squashing the bibliography together a bit
  \newlength{\BiblioSpacing}
  \setlength{\BiblioSpacing}{0.4ex plus 0.1ex minus 0.1ex}
  \newcommand{\SquashBibFurther}{%
     \setlength{\BiblioSpacing}{0.2ex plus 0.1ex}}

  \let\oldthebibliography=\thebibliography
  \let\endoldthebibliography=\endthebibliography
  \renewenvironment{thebibliography}[1]{%
    \begin{oldthebibliography}{#1}%
      \setlength{\parskip}{\BiblioSpacing}
      \setlength{\itemsep}{\BiblioSpacing}
  }%
  {%
    \end{oldthebibliography}%
  }

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> anc/homomesy-29-may-2014.tex <==
% -------------------------------------------------------------
% NOTE ON THE DETAILED AND SHORT VERSIONS:
% -------------------------------------------------------------
% This paper comes in two versions, a detailed and a short one.
% The short version should be more than sufficient for any
% reasonable use; the detailed one was written purely to
% convince the author of its correctness.
% To switch between the two versions, find the line containing
% "\newenvironment{noncompile}{}{}" in this LaTeX file.
% Look at the two lines right beneath this line.
% To compile the detailed version, they should be as follows:
%   \includecomment{verlong}
%   \excludecomment{vershort}
% To compile the short version, they should be as follows:
%   \excludecomment{verlong}
%   \includecomment{vershort}
% As a rule, the line
%   \excludecomment{noncompile}
% should stay as it is.
% -------------------------------------------------------------
% NOTES ON SOME HACKS USED IN THIS FILE:
% -------------------------------------------------------------
% One of my pet peeves with amsthm is its use of italics in the theorem and
% proposition environments; this makes math and text indistinguishable in said
% enviroments. To avoid this, I redefine the enviroments to use the standard
% font and to use a hanging indent, along with a bold vertical bar to its
% left, to distinguish these environments from surrounding text. (Along with
% the advantage of distinguishing math from text, this also allows nesting
% several such environments inside each other, like a definition inside a
% remark. I'm not sure how good of an idea this is, though. There are also
% downsides related to the hanging indentation, such as footnotes out of it
% being painful to do right.) This is done starting from the line
%   \theoremstyle{definition}
% and until the line
%   {\end{leftbar}\end{exmp}}
% The two lines
%   \newenvironment{proof2}[1][]
%   {\begin{proof}[#1]}{\end{proof}}
% are merely a hack to make Scientific WorkPlace show proofs in its editor.
% Nothing is lost if these lines are removed, provided that all occurrences of
% "proof2" are replaced by "proof" in the document.

\documentclass[12pt]{article}%
\usepackage{e-jc}
\usepackage[all,cmtip]{xy}
\usepackage[colorlinks=true,citecolor=black,linkcolor=black,urlcolor=blue,
pdfauthor={Darij Grinberg, Tom Roby}, pdftitle={Iterative properties of
birational rowmotion}]{hyperref}
\usepackage{amsfonts}
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{framed}
\usepackage{comment}
\usepackage{needspace}
\usepackage{color}
\usepackage{amsthm}
%TCIDATA{OutputFilter=latex2.dll}
%TCIDATA{Version=5.50.0.2960}
%TCIDATA{LastRevised=Saturday, November 21, 2015 23:50:53}
%TCIDATA{SuppressPackageManagement}
%TCIDATA{<META NAME="GraphicsSave" CONTENT="32">}
%TCIDATA{<META NAME="SaveForMode" CONTENT="1">}
%TCIDATA{BibliographyScheme=Manual}
%BeginMSIPreambleData
\providecommand{\U}[1]{\protect\rule{.1in}{.1in}}
%EndMSIPreambleData
\theoremstyle{definition}
\newtheorem{theo}{Theorem}[section]
\newenvironment{theorem}[1][]
{\begin{theo}[#1]\begin{leftbar}}
{\end{leftbar}\end{theo}}
\newtheorem{lem}[theo]{Lemma}
\newenvironment{lemma}[1][]
{\begin{lem}[#1]\begin{leftbar}}
{\end{leftbar}\end{lem}}
\newtheorem{prop}[theo]{Proposition}
\newenvironment{proposition}[1][]
{\begin{prop}[#1]\begin{leftbar}}
{\end{leftbar}\end{prop}}
\newtheorem{defi}[theo]{Definition}
\newenvironment{definition}[1][]
{\begin{defi}[#1]\begin{leftbar}}
{\end{leftbar}\end{defi}}
\newtheorem{remk}[theo]{Remark}
\newenvironment{remark}[1][]
{\begin{remk}[#1]\begin{leftbar}}
{\end{leftbar}\end{remk}}
\newtheorem{coro}[theo]{Corollary}
\newenvironment{corollary}[1][]
{\begin{coro}[#1]\begin{leftbar}}
{\end{leftbar}\end{coro}}
\newtheorem{conv}[theo]{Convention}
\newenvironment{condition}[1][]
{\begin{conv}[#1]\begin{leftbar}}
{\end{leftbar}\end{conv}}
\newtheorem{quest}[theo]{Question}
\newenvironment{algorithm}[1][]
{\begin{quest}[#1]\begin{leftbar}}
{\end{leftbar}\end{quest}}
\newtheorem{warn}[theo]{Warning}
\newenvironment{conclusion}[1][]
{\begin{warn}[#1]\begin{leftbar}}
{\end{leftbar}\end{warn}}
\newtheorem{conj}[theo]{Conjecture}
\newenvironment{conjecture}[1][]
{\begin{conj}[#1]\begin{leftbar}}
{\end{leftbar}\end{conj}}
\newtheorem{exmp}[theo]{Example}
\newenvironment{example}[1][]
{\begin{exmp}[#1]\begin{leftbar}}
{\end{leftbar}\end{exmp}}
\newenvironment{proof2}[1][]
{\begin{proof}[#1]}{\end{proof}}
\newenvironment{verlong}{}{}
\newenvironment{vershort}{}{}
\newenvironment{noncompile}{}{}
\excludecomment{verlong}
\includecomment{vershort}
\excludecomment{noncompile}
\def\volno{}
\newcommand{\id}{\operatorname*{id}}
\newcommand{\doi}[1]{\href{http://dx.doi.org/#1}{\texttt{doi:#1}}}
\newcommand{\arxiv}[1]{\href{http://arxiv.org/abs/#1}{\texttt{arXiv:#1}}}
\newcommand{\kk}{\mathbf{k}}
\newcommand{\ev}{\operatorname{ev}}
\newcommand{\bD}{\mathbf{D}}
\newcommand{\bk}{\mathbf{k}}
\newcommand{\Nplus}{\mathbb{N}_{+}}
\newcommand{\NN}{\mathbb{N}}
\let\sumnonlimits\sum
\let\prodnonlimits\prod
\renewcommand{\sum}{\sumnonlimits\limits}
\renewcommand{\prod}{\prodnonlimits\limits}
\setlength\textheight{22.5cm}
\setlength\textwidth{15.5cm}
\begin{document}

\begin{center}
\textbf{A homomesy\ related to birational rowmotion on rectangles}

Darij Grinberg, 20 November 2015
\end{center}

Hi Jim,

here is (what I think is) a proof of (what I think is) the conjectures you
sent me the 22th of May 2014\footnote{Message-ID:
%TCIMACRO{\TEXTsymbol{<}}%
%BeginExpansion
$<$%
%EndExpansion
CA+G9J-e-C6Qbb9Lxs4OQaCMDgqgPa+47i585eObK-9pHNeQtjw@mail.gmail.com%
%TCIMACRO{\TEXTsymbol{>}}%
%BeginExpansion
$>$%
%EndExpansion
.} (the first, I believe, of your transfer-map conjectures).

I will use the notations and the conventions of \cite{grinberg-roby}
(particularly, \cite[\S 11]{grinberg-roby}). Let $\mathbb{K}$ be a field. Let
$p$ and $q$ be positive integers. Let $P=\operatorname*{Rect}\left(
p,q\right)  $ be the $p\times q$-rectangle; this is a poset with $pq$
elements. The poset $\widehat{P}$ differs from the poset $P$ in having an
extra minimal element $0$ and an extra maximal element $1$. (You call these
elements $\widehat{0}$ and $\widehat{1}$.) Birational rowmotion with respect
to this poset $P$ will be denoted by $R$. Recall that $R^{p+q}%
=\operatorname*{id}$ (according to \cite[Theorem 11.5]{grinberg-roby}).

For every $x\in\widehat{P}$, the degree $\deg x$ of $x$ is the integer defined
by%
\[
\deg x=\left\{
\begin{array}
[c]{l}%
i+j-1,\ \ \ \ \ \ \ \ \ \ \text{if }x=\left(  i,j\right)  \in P;\\
0,\ \ \ \ \ \ \ \ \ \ \text{if }x=0;\\
p+q,\ \ \ \ \ \ \ \ \ \ \text{if }x=1
\end{array}
\right.  .
\]
(This is the same as the rank of $x$ in the poset $\widehat{P}$.) For every
$x\in\widehat{P}$, define an element $\overline{x}\in\widehat{P}$ by%
\[
\overline{x}=\left\{
\begin{array}
[c]{l}%
\left(  p+1-i,q+1-j\right)  ,\ \ \ \ \ \ \ \ \ \ \text{if }x=\left(
i,j\right)  \in P;\\
1,\ \ \ \ \ \ \ \ \ \ \text{if }x=0;\\
0,\ \ \ \ \ \ \ \ \ \ \text{if }x=1
\end{array}
\right.  .
\]
This element $\overline{x}$ will be called the \textit{antipode} of $x$.
Clearly, $\overline{\overline{x}}=x$ for every $x\in\widehat{P}$.

All our statements in the following are to be understood as subject to the
assumption that all denominators occuring in them are nonzero. All our proofs
are sketched.

\begin{proposition}
\label{prop.antipodes}Every $x\in\widehat{P}$ and $f\in\mathbb{K}%
^{\widehat{P}}$ satisfy%
\[
f\left(  \overline{x}\right)  =\dfrac{f\left(  0\right)  f\left(  1\right)
}{\left(  R^{\deg x}f\right)  \left(  x\right)  }.
\]

\end{proposition}

\begin{proof2}
[Proof of Proposition \ref{prop.antipodes}]If $x\in P$, then this is a
restatement of \cite[Theorem 11.7]{grinberg-roby}; otherwise it is a triviality.
\end{proof2}

\begin{definition}
For every $x\in P$ and every $f\in\mathbb{K}^{\widehat{P}}$, define an element
$G_{f}\left(  x\right)  $ of $\mathbb{K}$ by%
\[
G_{f}\left(  x\right)  =\prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P}%
;\\y\lessdot x}}\dfrac{\left(  R^{i}f\right)  \left(  y\right)  }{\left(
R^{i}f\right)  \left(  x\right)  }.
\]
(This works for any finite poset $P$, not only the $p\times q$-rectangle.)
\end{definition}

Let us first notice the following:

\begin{proposition}
\label{prop.GH}Let $x\in P$ and $f\in\mathbb{K}^{\widehat{P}}$. Then,%
\[
G_{f}\left(  x\right)  =\prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P}%
;\\y\gtrdot x}}\dfrac{\left(  R^{i}f\right)  \left(  x\right)  }{\left(
R^{i}f\right)  \left(  y\right)  }.
\]

\end{proposition}

\begin{proof2}
[Proof of Proposition \ref{prop.GH}]We have%
\[
\left(  Rf\right)  \left(  x\right)  =\dfrac{1}{f\left(  x\right)  }%
\cdot\dfrac{\sum_{\substack{y\in\widehat{P};\\y\lessdot x}}f\left(  y\right)
}{\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{1}{\left(  Rf\right)
\left(  y\right)  }}%
\]
(this is a restatement of \cite[Proposition 2.16]{grinberg-roby} for our poset
$P$, with $u$ and $v$ renamed as $y$ and $x$). Multiplying this equality by
$\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{1}{\left(  Rf\right)
\left(  y\right)  }$ and rewriting it, we obtain%
\[
\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{\left(  Rf\right)
\left(  x\right)  }{\left(  Rf\right)  \left(  y\right)  }=\sum
_{\substack{y\in\widehat{P};\\y\lessdot x}}\dfrac{f\left(  y\right)
}{f\left(  x\right)  }.
\]
Applying this to $R^{i}f$ instead of $f$, we conclude%
\[
\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{\left(  R^{i+1}f\right)
\left(  x\right)  }{\left(  R^{i+1}f\right)  \left(  y\right)  }%
=\sum_{\substack{y\in\widehat{P};\\y\lessdot x}}\dfrac{\left(  R^{i}f\right)
\left(  y\right)  }{\left(  R^{i}f\right)  \left(  x\right)  }%
\ \ \ \ \ \ \ \ \ \ \text{for every }i\in\left\{  0,1,...,p+q-1\right\}  .
\]
Hence,%
\[
\prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}%
}\dfrac{\left(  R^{i+1}f\right)  \left(  x\right)  }{\left(  R^{i+1}f\right)
\left(  y\right)  }=\prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P}%
;\\y\lessdot x}}\dfrac{\left(  R^{i}f\right)  \left(  y\right)  }{\left(
R^{i}f\right)  \left(  x\right)  }=G_{f}\left(  x\right)  ,
\]
so that%
\begin{align*}
G_{f}\left(  x\right)   &  =\prod_{i=0}^{p+q-1}\sum_{\substack{y\in
\widehat{P};\\y\gtrdot x}}\dfrac{\left(  R^{i+1}f\right)  \left(  x\right)
}{\left(  R^{i+1}f\right)  \left(  y\right)  }=\prod_{i=1}^{p+q}%
\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{\left(  R^{i}f\right)
\left(  x\right)  }{\left(  R^{i}f\right)  \left(  y\right)  }\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{here, we substituted }i\text{ for
}i+1\text{ in the sum}\right) \\
&  =\prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}%
}\dfrac{\left(  R^{i}f\right)  \left(  x\right)  }{\left(  R^{i}f\right)
\left(  y\right)  }\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{here, we replaced the }i=p+q\text{ factor by an }i=0\text{ factor}\\
\text{in the product, which did not change the product}\\
\text{because these two factors are equal (since }R^{p+q}=\operatorname*{id}%
\text{)}%
\end{array}
\right)  .
\end{align*}

\end{proof2}

We will now prove your third conjecture:

\begin{proposition}
\label{prop.propp.1}Let $f\in\mathbb{K}^{\widehat{P}}$ and $x\in P$. Then,%
\[
G_{f}\left(  x\right)  =G_{f}\left(  \overline{x}\right)  .
\]

\end{proposition}

\begin{proof2}
[Proof of Proposition \ref{prop.propp.1} (sketched)]The definition of $G_{f}$
yields%
\begin{align}
G_{f}\left(  \overline{x}\right)   &  =\prod_{i=0}^{p+q-1}\sum_{\substack{y\in
\widehat{P};\\y\lessdot\overline{x}}}\dfrac{\left(  R^{i}f\right)  \left(
y\right)  }{\left(  R^{i}f\right)  \left(  \overline{x}\right)  }=\prod
_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P};\\\overline{y}\lessdot
\overline{x}}}\dfrac{\left(  R^{i}f\right)  \left(  \overline{y}\right)
}{\left(  R^{i}f\right)  \left(  \overline{x}\right)  }\nonumber\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{here, we substituted }\overline{y}\text{
for }y\text{ in the sum}\right) \nonumber\\
&  =\prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}%
}\dfrac{\left(  R^{i}f\right)  \left(  \overline{y}\right)  }{\left(
R^{i}f\right)  \left(  \overline{x}\right)  }\ \ \ \ \ \ \ \ \ \ \left(
\text{since }\overline{y}\lessdot\overline{x}\text{ is equivalent to }y\gtrdot
x\right) \nonumber\\
&  =\prod_{i=0}^{p+q-1}\left(  \underbrace{\left(  R^{i}f\right)  \left(
\overline{x}\right)  }_{\substack{=\dfrac{f\left(  0\right)  f\left(
1\right)  }{\left(  R^{\deg x}\left(  R^{i}f\right)  \right)  \left(
x\right)  }\\\text{(by Proposition \ref{prop.antipodes}, applied to }%
R^{i}f\\\text{instead of }f\text{)}}}\right)  ^{-1}\cdot\sum_{\substack{y\in
\widehat{P};\\y\gtrdot x}}\underbrace{\left(  R^{i}f\right)  \left(
\overline{y}\right)  }_{\substack{=\dfrac{f\left(  0\right)  f\left(
1\right)  }{\left(  R^{\deg y}\left(  R^{i}f\right)  \right)  \left(
y\right)  }\\\text{(by Proposition \ref{prop.antipodes}, applied to }%
R^{i}f\\\text{and }y\text{ instead of }f\text{ and }x\text{)}}}\nonumber\\
&  =\prod_{i=0}^{p+q-1}\left(  \dfrac{f\left(  0\right)  f\left(  1\right)
}{\left(  R^{\deg x}\left(  R^{i}f\right)  \right)  \left(  x\right)
}\right)  ^{-1}\cdot\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}%
}\dfrac{f\left(  0\right)  f\left(  1\right)  }{\left(  R^{\deg y}\left(
R^{i}f\right)  \right)  \left(  y\right)  }\nonumber\\
&  =\prod_{i=0}^{p+q-1}\dfrac{\left(  R^{\deg x}\left(  R^{i}f\right)
\right)  \left(  x\right)  }{f\left(  0\right)  f\left(  1\right)  }\cdot
\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{f\left(  0\right)
f\left(  1\right)  }{\left(  R^{\deg y}\left(  R^{i}f\right)  \right)  \left(
y\right)  }\nonumber\\
&  =\prod_{i=0}^{p+q-1}\underbrace{\left(  R^{\deg x}\left(  R^{i}f\right)
\right)  \left(  x\right)  }_{=\left(  R^{\deg x+i}f\right)  \left(  x\right)
}\cdot\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{1}%
{\underbrace{\left(  R^{\deg y}\left(  R^{i}f\right)  \right)  }%
_{\substack{=R^{\deg y+i}f\\=R^{\deg x+1+i}f\\\text{(since }\deg y=\deg
x+1\text{)}}}\left(  y\right)  }\nonumber\\
&  =\prod_{i=0}^{p+q-1}\left(  R^{\deg x+i}f\right)  \left(  x\right)
\cdot\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{1}{\left(  R^{\deg
x+1+i}f\right)  \left(  y\right)  }\nonumber\\
&  =\left(  \prod_{i=0}^{p+q-1}\left(  R^{\deg x+i}f\right)  \left(  x\right)
\right)  \cdot\left(  \prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P}%
;\\y\gtrdot x}}\dfrac{1}{\left(  R^{\deg x+1+i}f\right)  \left(  y\right)
}\right) \nonumber\\
&  =\left(  \prod_{i=\deg x+0}^{\deg x+p+q-1}\left(  R^{i}f\right)  \left(
x\right)  \right)  \cdot\left(  \prod_{i=\deg x+1}^{\deg x+1+p+q-1}%
\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{1}{\left(  R^{i}f\right)
\left(  y\right)  }\right)  \label{pf.propp.1.1}%
\end{align}
(here, we substituted $i$ for $i+\deg x$ in the first product, and substituted
$i$ for $i+\deg x+1$ in the second product).

But recall that $R^{p+q}=\operatorname*{id}$, and thus the sequence $\left(
R^{0}f,R^{1}f,R^{2}f,R^{3}f,...\right)  $ is periodic with $p+q$ being a
period (not necessarily the minimal period). Hence, the products
$\prod_{i=\deg x+0}^{\deg x+p+q-1}\left(  R^{i}f\right)  \left(  x\right)  $
and $\prod_{i=0}^{p+q-1}\left(  R^{i}f\right)  \left(  x\right)  $ differ from
each other only in the order of their factors; thus, $\prod_{i=\deg x+0}^{\deg
x+p+q-1}\left(  R^{i}f\right)  \left(  x\right)  =\prod_{i=0}^{p+q-1}\left(
R^{i}f\right)  \left(  x\right)  $. Similarly, $\prod_{i=\deg x+1}^{\deg
x+1+p+q-1}\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{1}{\left(
R^{i}f\right)  \left(  y\right)  }=\prod_{i=0}^{p+q-1}\sum_{\substack{y\in
\widehat{P};\\y\gtrdot x}}\dfrac{1}{\left(  R^{i}f\right)  \left(  y\right)
}$. Hence, (\ref{pf.propp.1.1}) becomes%
\begin{align*}
G_{f}\left(  \overline{x}\right)   &  =\underbrace{\left(  \prod_{i=\deg
x+0}^{\deg x+p+q-1}\left(  R^{i}f\right)  \left(  x\right)  \right)  }%
_{=\prod_{i=0}^{p+q-1}\left(  R^{i}f\right)  \left(  x\right)  }%
\cdot\underbrace{\left(  \prod_{i=\deg x+1}^{\deg x+1+p+q-1}\sum
_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{1}{\left(  R^{i}f\right)
\left(  y\right)  }\right)  }_{=\prod_{i=0}^{p+q-1}\sum_{\substack{y\in
\widehat{P};\\y\gtrdot x}}\dfrac{1}{\left(  R^{i}f\right)  \left(  y\right)
}}\\
&  =\left(  \prod_{i=0}^{p+q-1}\left(  R^{i}f\right)  \left(  x\right)
\right)  \cdot\left(  \prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P}%
;\\y\gtrdot x}}\dfrac{1}{\left(  R^{i}f\right)  \left(  y\right)  }\right) \\
&  =\prod_{i=0}^{p+q-1}\left(  R^{i}f\right)  \left(  x\right)  \cdot
\sum_{\substack{y\in\widehat{P};\\y\gtrdot x}}\dfrac{1}{\left(  R^{i}f\right)
\left(  y\right)  }=\prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P}%
;\\y\gtrdot x}}\dfrac{\left(  R^{i}f\right)  \left(  x\right)  }{\left(
R^{i}f\right)  \left(  y\right)  }=G_{f}\left(  x\right) \\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{by Proposition \ref{prop.GH}}\right)  .
\end{align*}

\end{proof2}

Here are some more serious statements:

\begin{proposition}
\label{prop.propp.2}Let $f\in\mathbb{K}^{\widehat{P}}$. Then, $\prod_{j=1}%
^{q}G_{f}\left(  \left(  i,j\right)  \right)  =\left(  \dfrac{f\left(
0\right)  }{f\left(  1\right)  }\right)  ^{q}$ for every $i\in\left\{
1,2,...,p\right\}  $.
\end{proposition}

\begin{proposition}
\label{prop.propp.3}Let $f\in\mathbb{K}^{\widehat{P}}$. Then, $\prod_{i=1}%
^{p}\prod_{j=1}^{q}G_{f}\left(  \left(  i,j\right)  \right)  =\left(
\dfrac{f\left(  0\right)  }{f\left(  1\right)  }\right)  ^{pq}$.
\end{proposition}

\begin{proposition}
\label{prop.propp.4}Let $f\in\mathbb{K}^{\widehat{P}}$. Then, $\prod
_{i=0}^{p+q-1}\left(  R^{i}f\right)  \left(  \left(  1,q\right)  \right)
=\left(  f\left(  0\right)  \right)  ^{p}\left(  f\left(  1\right)  \right)
^{q}$.
\end{proposition}

Propositions \ref{prop.propp.2} and \ref{prop.propp.3} are two of your
conjectures, whereas Proposition \ref{prop.propp.4} is a lemma I had to invent
to prove them.

\begin{proof2}
[Proof of Proposition \ref{prop.propp.4}]Let me use the notations of
\cite[\S 13]{grinberg-roby}. Using \cite[Proposition 5.4]{grinberg-roby} and
some annoying computations, we can WLOG assume that $f$ is a reduced labelling
(i.e., we have $f\left(  0\right)  =f\left(  1\right)  =1$). We then must show
that $\prod_{i=0}^{p+q-1}\left(  R^{i}f\right)  \left(  \left(  1,q\right)
\right)  =1$.

WLOG, $f$ is Zariski-generic enough for the following to work. By
\cite[Proposition 13.14]{grinberg-roby}, there exists a matrix $A\in
\mathbb{K}^{p\times\left(  p+q\right)  }$ satisfying $f=\operatorname*{Grasp}%
\nolimits_{0}A$. Consider this $A$. For every $i\in\left\{
0,1,...,p+q-1\right\}  $, we have $R^{i}f=R^{i}\left(  \operatorname*{Grasp}%
\nolimits_{0}A\right)  =\operatorname*{Grasp}\nolimits_{-i}A$ (by
\cite[Corollary 16.1]{grinberg-roby}) and thus
\begin{align*}
\left(  R^{i}f\right)  \left(  \left(  1,q\right)  \right)   &  =\left(
\operatorname*{Grasp}\nolimits_{-i}A\right)  \left(  \left(  1,q\right)
\right) \\
&  =\dfrac{\det\left(  A\left[  -i+1:-i+1\mid-i+1+q-1:-i+p+q\right]  \right)
}{\det\left(  A\left[  -i:-i+1\mid-i+1+q:-i+p+q\right]  \right)  }\\
&  =\dfrac{\det\left(  A\left[  -i+1+q-1:-i+p+q\right]  \right)  }{\det\left(
A\left[  -i+1+q:-i+p+q+1\right]  \right)  }.
\end{align*}
From this it easily follows that $\prod_{i=0}^{p+q-1}\left(  R^{i}f\right)
\left(  \left(  1,q\right)  \right)  $ is a telescoping product, telescoping
to $1$. Proposition \ref{prop.propp.4} is proven.
\end{proof2}

\begin{proof2}
[Proof of Proposition \ref{prop.propp.2}]We define $T_{i}\in\mathbb{K}$ by
$T_{i}=\prod_{j=1}^{q}G_{f}\left(  \left(  i,j\right)  \right)  $ for every
$i\in\left\{  1,2,...,p\right\}  $. Then, we must prove that $T_{i}=\left(
\dfrac{f\left(  0\right)  }{f\left(  1\right)  }\right)  ^{q}$ for every
$i\in\left\{  1,2,...,p\right\}  $.

Let us first show that $T_{1}=\left(  \dfrac{f\left(  0\right)  }{f\left(
1\right)  }\right)  ^{q}$. In fact, every $j\in\left\{  2,3,...,q\right\}  $
satisfies%
\[
G_{f}\left(  \left(  1,j\right)  \right)  =\prod_{i=0}^{p+q-1}\underbrace{\sum
_{\substack{y\in\widehat{P};\\y\lessdot\left(  1,j\right)  }}\dfrac{\left(
R^{i}f\right)  \left(  y\right)  }{\left(  R^{i}f\right)  \left(  \left(
1,j\right)  \right)  }}_{\substack{=\dfrac{\left(  R^{i}f\right)  \left(
\left(  1,j-1\right)  \right)  }{\left(  R^{i}f\right)  \left(  \left(
1,j\right)  \right)  }\\\text{(since the only }y\in\widehat{P}\text{ with
}y\lessdot\left(  1,j\right)  \\\text{is }\left(  1,j-1\right)  \text{)}%
}}=\prod_{i=0}^{p+q-1}\dfrac{\left(  R^{i}f\right)  \left(  \left(
1,j-1\right)  \right)  }{\left(  R^{i}f\right)  \left(  \left(  1,j\right)
\right)  }.
\]
This can also be construed to hold for $j=1$ if we interpret $\left(
1,0\right)  $ to mean $0\in\widehat{P}$. Hence, we have $G_{f}\left(  \left(
1,j\right)  \right)  =\prod_{i=0}^{p+q-1}\dfrac{\left(  R^{i}f\right)  \left(
\left(  1,j-1\right)  \right)  }{\left(  R^{i}f\right)  \left(  \left(
1,j\right)  \right)  }$ for all $j\in\left\{  1,2,...,q\right\}  $. Now, the
definition of $T_{1}$ yields%
\begin{align*}
T_{1}  &  =\prod_{j=1}^{q}\underbrace{G_{f}\left(  \left(  1,j\right)
\right)  }_{=\prod_{i=0}^{p+q-1}\dfrac{\left(  R^{i}f\right)  \left(  \left(
1,j-1\right)  \right)  }{\left(  R^{i}f\right)  \left(  \left(  1,j\right)
\right)  }}=\prod_{j=1}^{q}\prod_{i=0}^{p+q-1}\dfrac{\left(  R^{i}f\right)
\left(  \left(  1,j-1\right)  \right)  }{\left(  R^{i}f\right)  \left(
\left(  1,j\right)  \right)  }\\
&  =\prod_{i=0}^{p+q-1}\underbrace{\prod_{j=1}^{q}\dfrac{\left(
R^{i}f\right)  \left(  \left(  1,j-1\right)  \right)  }{\left(  R^{i}f\right)
\left(  \left(  1,j\right)  \right)  }}_{=\dfrac{\left(  R^{i}f\right)
\left(  0\right)  }{\left(  R^{i}f\right)  \left(  \left(  1,q\right)
\right)  }=\dfrac{f\left(  0\right)  }{\left(  R^{i}f\right)  \left(  \left(
1,q\right)  \right)  }}\\
&  =\prod_{i=0}^{p+q-1}\dfrac{f\left(  0\right)  }{\left(  R^{i}f\right)
\left(  \left(  1,q\right)  \right)  }=\dfrac{\left(  f\left(  0\right)
\right)  ^{p+q}}{\prod_{i=0}^{p+q-1}\left(  R^{i}f\right)  \left(  \left(
1,q\right)  \right)  }=\dfrac{\left(  f\left(  0\right)  \right)  ^{p+q}%
}{\left(  f\left(  0\right)  \right)  ^{p}\left(  f\left(  1\right)  \right)
^{q}}\\
&  \ \ \ \ \ \ \ \ \ \ \left(  \text{by Proposition \ref{prop.propp.4}}\right)
\\
&  =\left(  \dfrac{f\left(  0\right)  }{f\left(  1\right)  }\right)  ^{q}.
\end{align*}


We have thus proven that $T_{1}=\left(  \dfrac{f\left(  0\right)  }{f\left(
1\right)  }\right)  ^{q}$. We will next show that $T_{k}=T_{k-1}$ for every
$k\in\left\{  2,3,...,p\right\}  $. This will obviously yield that
$T_{1}=T_{2}=...=T_{p}$, and because of $T_{1}=\left(  \dfrac{f\left(
0\right)  }{f\left(  1\right)  }\right)  ^{q}$ this will entail that
$T_{i}=\left(  \dfrac{f\left(  0\right)  }{f\left(  1\right)  }\right)  ^{q}$
for every $i\in\left\{  1,2,...,p\right\}  $; thus, Proposition
\ref{prop.propp.2} will be proven.

So let $k\in\left\{  2,3,...,p\right\}  $. We need to prove that
$T_{k}=T_{k-1}$. By the definitions of $T_{k}$ and $T_{k-1}$, we have
\[
T_{k}=\prod_{j=1}^{q}G_{f}\left(  \left(  k,j\right)  \right)  =G_{f}\left(
\left(  k,1\right)  \right)  \cdot\prod_{j=2}^{q}G_{f}\left(  \left(
k,j\right)  \right)
\]
and
\begin{align*}
T_{k-1}  &  =\prod_{j=1}^{q}G_{f}\left(  \left(  k-1,j\right)  \right)
=G_{f}\left(  \left(  k-1,q\right)  \right)  \cdot\prod_{j=1}^{q-1}%
G_{f}\left(  \left(  k-1,j\right)  \right) \\
&  =G_{f}\left(  \left(  k-1,q\right)  \right)  \cdot\prod_{j=2}^{q}%
G_{f}\left(  \left(  k-1,j-1\right)  \right)  .
\end{align*}
Dividing the first of these equalities by the second, we obtain%
\begin{equation}
\dfrac{T_{k}}{T_{k-1}}=\dfrac{G_{f}\left(  \left(  k,1\right)  \right)
\cdot\prod_{j=2}^{q}G_{f}\left(  \left(  k,j\right)  \right)  }{G_{f}\left(
\left(  k-1,q\right)  \right)  \cdot\prod_{j=2}^{q}G_{f}\left(  \left(
k-1,j-1\right)  \right)  }=\dfrac{G_{f}\left(  \left(  k,1\right)  \right)
}{G_{f}\left(  \left(  k-1,q\right)  \right)  }\cdot\prod_{j=2}^{q}%
\dfrac{G_{f}\left(  \left(  k,j\right)  \right)  }{G_{f}\left(  \left(
k-1,j-1\right)  \right)  }. \label{pf.prop.propp.2.3}%
\end{equation}


But every $j\in\left\{  2,3,...,q\right\}  $ satisfies%
\begin{align}
&  \dfrac{G_{f}\left(  \left(  k,j\right)  \right)  }{G_{f}\left(  \left(
k-1,j-1\right)  \right)  }\nonumber\\
&  =\dfrac{\prod_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P};\\y\lessdot
\left(  k,j\right)  }}\dfrac{\left(  R^{i}f\right)  \left(  y\right)
}{\left(  R^{i}f\right)  \left(  \left(  k,j\right)  \right)  }}{\prod
_{i=0}^{p+q-1}\sum_{\substack{y\in\widehat{P};\\y\gtrdot\left(
k-1,j-1\right)  }}\dfrac{\left(  R^{i}f\right)  \left(  \left(
k-1,j-1\right)  \right)  }{\left(  R^{i}f\right)  \left(  y\right)  }%
}\nonumber\\
&  \ \ \ \ \ \ \ \ \ \ \left(
\begin{array}
[c]{c}%
\text{since the definition of }G_{f}\left(  \left(  k,j\right)  \right)
\text{ yields}\\
G_{f}\left(  \left(  k,j\right)  \right)  =\prod_{i=0}^{p+q-1}\sum
_{\substack{y\in\widehat{P};\\y\lessdot\left(  k,j\right)  }}\dfrac{\left(
R^{i}f\right)  \left(  y\right)  }{\left(  R^{i}f\right)  \left(  \left(
k,j\right)  \right)  }\text{,}\\
\text{whereas Proposition \ref{prop.GH} yields}\\
G_{f}\left(  \left(  k-1,j-1\right)  \right)  =\prod_{i=0}^{p+q-1}%
\sum_{\substack{y\in\widehat{P};\\y\gtrdot\left(  k-1,j-1\right)  }%
}\dfrac{\left(  R^{i}f\right)  \left(  \left(  k-1,j-1\right)  \right)
}{\left(  R^{i}f\right)  \left(  y\right)  }%
\end{array}
\right) \nonumber\\
&  =\prod_{i=0}^{p+q-1}\dfrac{\sum_{\substack{y\in\widehat{P};\\y\lessdot
\left(  k,j\right)  }}\dfrac{\left(  R^{i}f\right)  \left(  y\right)
}{\left(  R^{i}f\right)  \left(  \left(  k,j\right)  \right)  }}%
{\sum_{\substack{y\in\widehat{P};\\y\gtrdot\left(  k-1,j-1\right)  }%
}\dfrac{\left(  R^{i}f\right)  \left(  \left(  k-1,j-1\right)  \right)
}{\left(  R^{i}f\right)  \left(  y\right)  }}=\prod_{i=0}^{p+q-1}\dfrac
{\dfrac{1}{\left(  R^{i}f\right)  \left(  \left(  k,j\right)  \right)  }%
\sum_{\substack{y\in\widehat{P};\\y\lessdot\left(  k,j\right)  }}\left(
R^{i}f\right)  \left(  y\right)  }{\left(  R^{i}f\right)  \left(  \left(
k-1,j-1\right)  \right)  \sum_{\substack{y\in\widehat{P};\\y\gtrdot\left(
k-1,j-1\right)  }}\dfrac{1}{\left(  R^{i}f\right)  \left(  y\right)  }%
}\nonumber\\
&  =\prod_{i=0}^{p+q-1}\underbrace{\dfrac{\sum_{\substack{y\in\widehat{P}%
;\\y\lessdot\left(  k,j\right)  }}\left(  R^{i}f\right)  \left(  y\right)
}{\sum_{\substack{y\in\widehat{P};\\y\gtrdot\left(  k-1,j-1\right)  }%
}\dfrac{1}{\left(  R^{i}f\right)  \left(  y\right)  }}}_{\substack{=\left(
R^{i}f\right)  \left(  \left(  k,j-1\right)  \right)  \cdot\left(
R^{i}f\right)  \left(  \left(  k-1,j\right)  \right)  \\\text{(because there
are exactly two }y\in\widehat{P}\\\text{satisfying }y\lessdot\left(
k,j\right)  \text{, and these two are}\\\text{precisely the }y\in
\widehat{P}\text{ satisfying }y\gtrdot\left(  k-1,j-1\right)  \text{)}}%
}\cdot\dfrac{1}{\left(  R^{i}f\right)  \left(  \left(  k,j\right)  \right)
\cdot\left(  R^{i}f\right)  \left(  \left(  k-1,j-1\right)  \right)
}\nonumber\\
&  =\prod_{i=0}^{p+q-1}\left(  R^{i}f\right)  \left(  \left(  k,j-1\right)
\right)  \cdot\left(  R^{i}f\right)  \left(  \left(  k-1,j\right)  \right)
\cdot\dfrac{1}{\left(  R^{i}f\right)  \left(  \left(  k,j\right)  \right)
\cdot\left(  R^{i}f\right)  \left(  \left(  k-1,j-1\right)  \right)
}\nonumber\\
&  =\prod_{i=0}^{p+q-1}\dfrac{\left(  R^{i}f\right)  \left(  \left(
k,j-1\right)  \right)  \cdot\left(  R^{i}f\right)  \left(  \left(
k-1,j\right)  \right)  }{\left(  R^{i}f\right)  \left(  \left(  k,j\right)
\right)  \cdot\left(  R^{i}f\right)  \left(  \left(  k-1,j-1\right)  \right)
}. \label{pf.prop.propp.2.4a}%
\end{align}


Also, the definition of $G_{f}\left(  \left(  k,1\right)  \right)  $ yields%
\begin{equation}
G_{f}\left(  \left(  k,1\right)  \right)  =\prod_{i=0}^{p+q-1}\underbrace{\sum
_{\substack{y\in\widehat{P};\\y\lessdot\left(  k,1\right)  }}\dfrac{\left(
R^{i}f\right)  \left(  y\right)  }{\left(  R^{i}f\right)  \left(  \left(
k,1\right)  \right)  }}_{=\prod_{i=0}^{p+q-1}\dfrac{\left(  R^{i}f\right)
\left(  \left(  k-1,1\right)  \right)  }{\left(  R^{i}f\right)  \left(
\left(  k,1\right)  \right)  }}=\prod_{i=0}^{p+q-1}\dfrac{\left(
R^{i}f\right)  \left(  \left(  k-1,1\right)  \right)  }{\left(  R^{i}f\right)
\left(  \left(  k,1\right)  \right)  }, \label{pf.prop.propp.2.4b}%
\end{equation}
wheras Proposition \ref{prop.GH} yields
\begin{equation}
G_{f}\left(  \left(  k-1,q\right)  \right)  =\prod_{i=0}^{p+q-1}%
\underbrace{\sum_{\substack{y\in\widehat{P};\\y\gtrdot\left(  k-1,q\right)
}}\dfrac{\left(  R^{i}f\right)  \left(  \left(  k-1,q\right)  \right)
}{\left(  R^{i}f\right)  \left(  y\right)  }}_{=\dfrac{\left(  R^{i}f\right)
\left(  \left(  k-1,q\right)  \right)  }{\left(  R^{i}f\right)  \left(
\left(  k,q\right)  \right)  }}=\prod_{i=0}^{p+q-1}\dfrac{\left(
R^{i}f\right)  \left(  \left(  k-1,q\right)  \right)  }{\left(  R^{i}f\right)
\left(  \left(  k,q\right)  \right)  }. \label{pf.prop.propp.2.4c}%
\end{equation}


Using (\ref{pf.prop.propp.2.4a}), (\ref{pf.prop.propp.2.4b}) and
(\ref{pf.prop.propp.2.4c}), we can transform (\ref{pf.prop.propp.2.3}) into%
\begin{align*}
&  \dfrac{T_{k}}{T_{k-1}}\\
&  =\dfrac{\prod_{i=0}^{p+q-1}\dfrac{\left(  R^{i}f\right)  \left(  \left(
k-1,1\right)  \right)  }{\left(  R^{i}f\right)  \left(  \left(  k,1\right)
\right)  }}{\prod_{i=0}^{p+q-1}\dfrac{\left(  R^{i}f\right)  \left(  \left(
k-1,q\right)  \right)  }{\left(  R^{i}f\right)  \left(  \left(  k,q\right)
\right)  }}\cdot\prod_{j=2}^{q}\prod_{i=0}^{p+q-1}\dfrac{\left(
R^{i}f\right)  \left(  \left(  k,j-1\right)  \right)  \cdot\left(
R^{i}f\right)  \left(  \left(  k-1,j\right)  \right)  }{\left(  R^{i}f\right)
\left(  \left(  k,j\right)  \right)  \cdot\left(  R^{i}f\right)  \left(
\left(  k-1,j-1\right)  \right)  }\\
&  =\prod_{i=0}^{p+q-1}\left(  \dfrac{\left(  \dfrac{\left(  R^{i}f\right)
\left(  \left(  k-1,1\right)  \right)  }{\left(  R^{i}f\right)  \left(
\left(  k,1\right)  \right)  }\right)  }{\left(  \dfrac{\left(  R^{i}f\right)
\left(  \left(  k-1,q\right)  \right)  }{\left(  R^{i}f\right)  \left(
\left(  k,q\right)  \right)  }\right)  }\cdot\prod_{j=2}^{q}\dfrac{\left(
R^{i}f\right)  \left(  \left(  k,j-1\right)  \right)  \cdot\left(
R^{i}f\right)  \left(  \left(  k-1,j\right)  \right)  }{\left(  R^{i}f\right)
\left(  \left(  k,j\right)  \right)  \cdot\left(  R^{i}f\right)  \left(
\left(  k-1,j-1\right)  \right)  }\right) \\
&  =\prod_{i=0}^{p+q-1}\left(  \underbrace{\left(  \dfrac{\left(
R^{i}f\right)  \left(  \left(  k,q\right)  \right)  }{\left(  R^{i}f\right)
\left(  \left(  k,1\right)  \right)  }\cdot\prod_{j=2}^{q}\dfrac{\left(
R^{i}f\right)  \left(  \left(  k,j-1\right)  \right)  }{\left(  R^{i}f\right)
\left(  \left(  k,j\right)  \right)  }\right)  }_{\substack{=1\\\text{(by
telescoping)}}}\underbrace{\left(  \dfrac{\left(  R^{i}f\right)  \left(
\left(  k-1,1\right)  \right)  }{\left(  R^{i}f\right)  \left(  \left(
k-1,q\right)  \right)  }\cdot\prod_{j=2}^{q}\dfrac{\left(  R^{i}f\right)
\left(  \left(  k-1,j\right)  \right)  }{\left(  R^{i}f\right)  \left(
\left(  k-1,j-1\right)  \right)  }\right)  }_{\substack{=1\\\text{(by
telescoping)}}}\right) \\
&  =1.
\end{align*}
Thus, $T_{k}=T_{k-1}$, and Proposition \ref{prop.propp.2} is proven.
\end{proof2}

\begin{proof2}
[Proof of Proposition \ref{prop.propp.3}]This follows from Proposition
\ref{prop.propp.2} by multiplying through for all $i\in\left\{
1,2,...,p\right\}  $.
\end{proof2}

I have a curious question: What can we say about $\prod_{i=0}^{p+q-1}%
\sum_{\substack{y\in\widehat{P};\\y\lessdot x}}\dfrac{\left(  R^{i}f\right)
\left(  y\right)  }{\left(  R^{i}f\right)  \left(  x\right)  }$ ? (Probably
not much.)

-- Darij, 21 November 2015

\begin{thebibliography}{999999}                                                                                           %


\bibitem[GrRo14]{grinberg-roby}Darij Grinberg, Tom Roby, \textit{Iterative
properties of birational rowmotion}, version 8.0,
\href{http://arxiv.org/abs/1402.6178v8}{arXiv:1402.6178v8}.\newline Also
available on the first author's website:
\url{https://www.cip.ifi.lmu.de/~grinberg/algebra/skeletal.pdf}

\end{thebibliography}


\end{document}
